What Programs Want: Automatic Inference of Input Data Specifications

Nowadays, as machine-learned software quickly permeates our society, we are becoming increasingly vulnerable to programming errors in the data pre-processing or training software, as well as errors in the data itself. In this paper, we propose a static shape analysis framework for input data of data-processing programs. Our analysis automatically infers necessary conditions on the structure and values of the data read by a data-processing program. Our framework builds on a family of underlying abstract domains, extended to indirectly reason about the input data rather than simply reasoning about the program variables. The choice of these abstract domain is a parameter of the analysis. We describe various instances built from existing abstract domains. The proposed approach is implemented in an open-source static analyzer for Python programs. We demonstrate its potential on a number of representative examples.

==> emma.py <==
grade2gpa = { 'A': 4.0, 'B': 3.0, 'C': 2.0, 'D': 1.0, 'F': 0.0 }
students = int(input())
for _ in range(students):
    name = input()
    classes = int(input())
    gpa = 0.0
    for _ in range(classes):
        grade = input()
        gpa += grade2gpa[grade]
    result = gpa / classes
    print('{}: {}'.format(name, result))
